Parallel and Streaming Algorithms for K-Core Decomposition

The $k$-core decomposition is a fundamental primitive in many machine learning and data mining applications. We present the first distributed and the first streaming algorithms to compute and maintain an approximate $k$-core decomposition with provable guarantees. Our algorithms achieve rigorous bounds on space complexity while bounding the number of passes or number of rounds of computation. We do so by presenting a new powerful sketching technique for $k$-core decomposition, and then by showing it can be computed efficiently in both streaming and MapReduce models. Finally, we confirm the effectiveness of our sketching technique empirically on a number of publicly available graphs.

==> fig/stats/plots.r <==
plotgraphs <- function(graph){

data <- read.table(graph, header=F, sep="\t")

plot_colors <- c("blue","red","forestgreen","orange")
png(filename=paste(graph,"_th_l.png",""), height=500, width=500, bg="white")
plot(data$V1, type="o", col=plot_colors[1], ylim=c(0, 1), axes=FALSE, ann=FALSE, lwd=3)
lines(data$V2, type="o", pch=22, lty=2,col=plot_colors[2],lwd=3)
lines(data$V3, type="o", pch=23, lty=3,col=plot_colors[3],lwd=3)
lines(data$V4, type="o", pch=24, lty=4,col=plot_colors[4],lwd=3)
title(xlab= "Percentile", cex.lab=1.5)
title(ylab= "Percentage error", cex.lab=1.5)
axis(1, at=1:5, lab=c("50", "60", "70", "80", "90"), cex.axis=1.5)
axis(2, las=1, at=0.2*0:5, cex.axis=1.5)
box()
legend(1, 1, c("th=2","th=3","th=4","th=5"), col=plot_colors, pch=21:24, lty=1:4,lwd=3, cex=1.5)
dev.off()

plot_colors <- c("blue","red","forestgreen","orange")
png(filename=paste(graph,"_th_h.png",""), height=500, width=500, bg="white")
plot(data$V5, type="o", col=plot_colors[1], ylim=c(0, 1), axes=FALSE, ann=FALSE, lwd=3)
lines(data$V6, type="o", pch=22, lty=2,col=plot_colors[2],lwd=3)
lines(data$V7, type="o", pch=23, lty=3,col=plot_colors[3],lwd=3)
lines(data$V8, type="o", pch=24, lty=4,col=plot_colors[4],lwd=3)
title(xlab= "Percentile", cex.lab=1.5)
title(ylab= "Percentage error", cex.lab=1.5)
axis(1, at=1:5, lab=c("50", "60", "70", "80", "90"), cex.axis=1.5)
axis(2, las=1, at=0.2*0:5, cex.axis=1.5)
box()
legend(1, 1, c("th=2","th=3","th=4","th=5"), col=plot_colors, pch=21:24, lty=1:4,lwd=3, cex=1.5)
dev.off()

plot_colors <- c("blue","red","forestgreen","orange","violet")
png(filename=paste(graph,"_sc_l.png",""), height=500, width=500, bg="white")
plot(data$V9, type="o", col=plot_colors[1], ylim=c(0, 1), axes=FALSE, ann=FALSE, lwd=3)
lines(data$V10, type="o", pch=22, lty=2,col=plot_colors[2],lwd=3)
lines(data$V11, type="o", pch=23, lty=3,col=plot_colors[3],lwd=3)
lines(data$V12, type="o", pch=24, lty=4,col=plot_colors[4],lwd=3)
lines(data$V2, type="o", pch=25, lty=5,col=plot_colors[5],lwd=3)
title(xlab= "Percentile", cex.lab=1.5)
title(ylab= "Percentage error", cex.lab=1.5)
axis(1, at=1:5, lab=c("50", "60", "70", "80", "90"), cex.axis=1.5)
axis(2, las=1, at=0.2*0:5, cex.axis=1.5)
box()
legend(1, 1, c("mf=1.2","mf=1.4","mf=1.6","mf=1.8","mf=2"), col=plot_colors, pch=21:25, lty=1:5,lwd=3, cex=1.5)
dev.off()

plot_colors <- c("blue","red","forestgreen","orange","violet")
png(filename=paste(graph,"_sc_h.png",""), height=500, width=500, bg="white")
plot(data$V13, type="o", col=plot_colors[1], ylim=c(0, 1), axes=FALSE, ann=FALSE, lwd=3)
lines(data$V14, type="o", pch=22, lty=2,col=plot_colors[2],lwd=3)
lines(data$V15, type="o", pch=23, lty=3,col=plot_colors[3],lwd=3)
lines(data$V16, type="o", pch=24, lty=4,col=plot_colors[4],lwd=3)
lines(data$V6, type="o", pch=25, lty=5,col=plot_colors[5],lwd=3)
title(xlab= "Percentile", cex.lab=1.5)
title(ylab= "Percentage error", cex.lab=1.5)
axis(1, at=1:5, lab=c("50", "60", "70", "80", "90"), cex.axis=1.5)
axis(2, las=1, at=0.2*0:5, cex.axis=1.5)
box()
legend(1, 1, c("mf=1.2","mf=1.4","mf=1.6","mf=1.8","mf=2"), col=plot_colors, pch=21:25, lty=1:5,lwd=3, cex=1.5)
dev.off()
}


plotgraphs("enron")
plotgraphs("epinions")
plotgraphs("slashdot")
plotgraphs("twitter")
